The Tropical Geometry of Subtraction Schemes

We study the construction of local subtraction schemes through the lenses of tropical geometry. We focus on individual Feynman integrals in parametric presentation, and think of them as particular instances of Euler integrals. We provide a necessary and sufficient condition for a combination of Euler integrands to be locally finite, i.e. to be expandable as a Taylor series in the exponent variables directly under sign of integration. We use this to construct a local subtraction scheme that is applicable to a class of Euler integrals that satisfy a certain geometric property. We apply this to compute the Laurent expansion in the dimensional regulator $\epsilon$ of various Feynman integrals involving both UV and IR singularities, as well as to generalizations of Feynman integrals that arise in effective field theories and in phase-space integrations, for which we provide new analytic results.

==> anc/angular.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12692,        341]
NotebookOptionsPosition[     10597,        303]
NotebookOutlinePosition[     10962,        319]
CellTagsIndexPosition[     10919,        316]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
To numerically evaluate Goncharov polylogarithms, we use the PolyLogTools \
package by Duhr and Dulat (1904.07279).\
\>", "Text",
 CellChangeTimes->{{3.9440457740114098`*^9, 3.9440458313389587`*^9}, {
  3.944046418961883*^9, 
  3.944046419162828*^9}},ExpressionUUID->"7c3bef8b-4af0-417f-878f-\
a45b1c8ad241"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellChangeTimes->{{3.879579807196416*^9, 3.879579811673455*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e9656fa3-8983-4499-93d7-27d7b495af5b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9337660653552227`*^9, 3.933856341090873*^9, 
  3.944046190923369*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0131ff81-9a09-4677-8996-5000574a0b43"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.9337660653552227`*^9, 3.933856341090873*^9, 
  3.944046190926268*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"bfa9a1df-2b49-4b14-bd7b-3b8d363b0fd9"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.9337660653552227`*^9, 3.933856341090873*^9, 
  3.944046190930869*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0a5a37b2-f5f3-4723-a216-6c08205c55bd"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.9337660653552227`*^9, 3.933856341090873*^9, 
  3.944046190932311*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c7d7d4a3-9081-4737-8a90-6392dab44454"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Get","noopen",
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"HPL`\\\\\\\"\\\"}]\\).\"",2,2,
   1,19198785729002196518,"Local1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.944046190975831*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b3937b0c-2ea8-4cb5-a629-34dd38b450ef"],

Cell[BoxData[
 TemplateBox[{
  "Needs","nocont",
   "\"Context \\!\\(\\*RowBox[{\\\"\\\\\\\"HPL`\\\\\\\"\\\"}]\\) was not \
created when Needs was evaluated.\"",2,2,2,19198785729002196518,"Local1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.944046191001999*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"57cebfd6-0ccd-4afa-825b-0bb833f22c23"],

Cell[BoxData[
 TemplateBox[{
  "args","shdw",
   "\"Symbol \\!\\(\\*RowBox[{\\\"\\\\\\\"args\\\\\\\"\\\"}]\\) appears in \
multiple contexts \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\\\\\\\"PolyLogTools`\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"Global`\
\\\\\\\"\\\"}], \\\"}\\\"}]\\); definitions in context \
\\!\\(\\*RowBox[{\\\"\\\\\\\"PolyLogTools`\\\\\\\"\\\"}]\\) may shadow or be \
shadowed by other definitions.\"",2,2,3,19198785729002196518,"Local1",
   "PolyLogTools`args"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.944046191873815*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e4a0f175-3a3b-4e77-9cd1-b1e718684c86"]
}, Open  ]],

Cell["Load the analytic expression", "Text",
 CellChangeTimes->{{3.9440458396048822`*^9, 
  3.9440458437050943`*^9}},ExpressionUUID->"ae2d7c0e-9d25-4be7-bf7a-\
aed68093a3f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"totalResult", "[", 
      RowBox[{"-", "2"}], "]"}], ",", 
     RowBox[{"totalResult", "[", 
      RowBox[{"-", "1"}], "]"}]}], "}"}], "=", 
   RowBox[{"<<", "\"\<totalResultExpansion.m\>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93376611319726*^9, 3.933766122074417*^9}, {
  3.944045756920121*^9, 3.944045757098268*^9}, {3.9440458454038982`*^9, 
  3.944045846676796*^9}, {3.944045902743408*^9, 3.944045917182178*^9}, {
  3.9440462028628683`*^9, 3.9440462305329533`*^9}, {3.944046408313266*^9, 
  3.944046409398716*^9}},ExpressionUUID->"ae213558-99da-43ec-ad07-\
592ca5f7080e"],

Cell["\<\
Define an helper function to evaluate numerically the polylogs appearing the \
result\
\>", "Text",
 CellChangeTimes->{{3.944045886936845*^9, 3.944045900177574*^9}, {
  3.944046439149743*^9, 
  3.944046450218452*^9}},ExpressionUUID->"7640fa39-34fe-422f-b0b9-\
15eb70bfcbaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evaluate", "[", "kinematics_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "numericalGs", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numericalGs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"totalResult", "[", 
         RowBox[{"-", "1"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"HLog", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"myG", "[", 
          RowBox[{
           RowBox[{"Sequence", "@@", "b"}], ",", "a"}], "]"}]}]}], "//", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"myG", "[", "a___", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "[", "a", "]"}], "\[Rule]", " ", 
             RowBox[{"Ginsh", "[", 
              RowBox[{
               RowBox[{"G", "[", "a", "]"}], ",", "kinematics"}], "]"}]}], 
            ")"}]}], ",", "\[Infinity]"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"totalResult", "[", 
            RowBox[{"-", "2"}], "]"}], ",", 
           RowBox[{"totalResult", "[", 
            RowBox[{"-", "1"}], "]"}]}], "}"}], "/.", 
         RowBox[{
          RowBox[{"HLog", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"Sequence", "@@", "b"}], ",", "a"}], "]"}]}]}], "/.", 
        "numericalGs"}], "/.", "kinematics"}], "//", "N"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.944046010469269*^9, 3.944046101052876*^9}, {
  3.944046165671332*^9, 3.9440461713214808`*^9}, {3.944046270851325*^9, 
  3.944046272133659*^9}},ExpressionUUID->"a6a1d6f9-75bb-47ae-b4a8-\
d0a6db614564"],

Cell["Choose the kinematical point(s)", "Text",
 CellChangeTimes->{{3.9440458641007967`*^9, 3.944045876359742*^9}, {
  3.944046457928102*^9, 
  3.9440464584907207`*^9}},ExpressionUUID->"686f0ab3-a30a-4a20-8b63-\
269598fa6827"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kinematic1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v44", "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"v12", "\[Rule]", 
      FractionBox["1", "9"]}], ",", 
     RowBox[{"v13", "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"v14", "\[Rule]", 
      FractionBox["1", "5"]}], ",", 
     RowBox[{"v23", "\[Rule]", 
      FractionBox["1", "6"]}], ",", 
     RowBox[{"v24", "\[Rule]", 
      FractionBox["1", "7"]}], ",", 
     RowBox[{"v34", "\[Rule]", 
      FractionBox["1", "8"]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematic2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v44", "\[Rule]", 
      FractionBox["2", "3"]}], ",", 
     RowBox[{"v12", "\[Rule]", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"v13", "\[Rule]", 
      FractionBox["1", "5"]}], ",", 
     RowBox[{"v14", "\[Rule]", 
      FractionBox["1", "6"]}], ",", 
     RowBox[{"v23", "\[Rule]", 
      FractionBox["1", "7"]}], ",", 
     RowBox[{"v24", "\[Rule]", 
      FractionBox["1", "6"]}], ",", 
     RowBox[{"v34", "\[Rule]", 
      FractionBox["1", "9"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kinematic3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v44", "\[Rule]", 
      FractionBox["4", "5"]}], ",", 
     RowBox[{"v12", "\[Rule]", 
      FractionBox["1", "10"]}], ",", 
     RowBox[{"v13", "\[Rule]", 
      FractionBox["1", "6"]}], ",", 
     RowBox[{"v14", "\[Rule]", 
      FractionBox["1", "7"]}], ",", 
     RowBox[{"v23", "\[Rule]", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"v24", "\[Rule]", 
      FractionBox["1", "5"]}], ",", 
     RowBox[{"v34", "\[Rule]", 
      FractionBox["1", "10"]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9337665211614857`*^9, 3.933766523231452*^9}, {
  3.944046295536131*^9, 3.944046307103598*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5b5d7b98-d341-4acf-8b18-3a549c91d8fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"evaluate", "[", "numerics", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "numerics2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "numerics3", "]"}]}], "Input",
 CellChangeTimes->{{3.9440462652100277`*^9, 3.944046280072771*^9}, {
  3.944046310246846*^9, 3.944046315535474*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ecfaad3f-50c4-485b-b51e-6c2df93be849"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "93.75`"}], ",", 
   RowBox[{"-", "71.35106587825598`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.944046285184783*^9, 3.94404632109092*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"742950de-831d-4a67-8c18-5003b6f06dc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "111.375`"}], ",", 
   RowBox[{
    RowBox[{"-", "107.68132311471314`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.944046285184783*^9, 3.944046325853539*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c43063c8-165a-47d1-9925-623fc066a832"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "162.5`"}], ",", 
   RowBox[{
    RowBox[{"-", "213.3974595505265`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.944046285184783*^9, 3.944046330602531*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"02ce90f9-22b2-4619-aedf-5f773517efa1"]
}, Open  ]]
},
WindowSize->{2426, 1329},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 318, 7, 55, "Text",ExpressionUUID->"7c3bef8b-4af0-417f-878f-a45b1c8ad241"],
Cell[CellGroupData[{
Cell[901, 31, 201, 3, 48, "Input",ExpressionUUID->"e9656fa3-8983-4499-93d7-27d7b495af5b"],
Cell[CellGroupData[{
Cell[1127, 38, 444, 10, 39, "Print",ExpressionUUID->"0131ff81-9a09-4677-8996-5000574a0b43"],
Cell[1574, 50, 266, 5, 39, "Print",ExpressionUUID->"bfa9a1df-2b49-4b14-bd7b-3b8d363b0fd9"],
Cell[1843, 57, 288, 6, 39, "Print",ExpressionUUID->"0a5a37b2-f5f3-4723-a216-6c08205c55bd"],
Cell[2134, 65, 365, 7, 39, "Print",ExpressionUUID->"c7d7d4a3-9081-4737-8a90-6392dab44454"]
}, Open  ]],
Cell[2514, 75, 348, 9, 35, "Message",ExpressionUUID->"b3937b0c-2ea8-4cb5-a629-34dd38b450ef"],
Cell[2865, 86, 385, 9, 35, "Message",ExpressionUUID->"57cebfd6-0ccd-4afa-825b-0bb833f22c23"],
Cell[3253, 97, 669, 14, 35, "Message",ExpressionUUID->"e4a0f175-3a3b-4e77-9cd1-b1e718684c86"]
}, Open  ]],
Cell[3937, 114, 174, 3, 55, "Text",ExpressionUUID->"ae2d7c0e-9d25-4be7-bf7a-aed68093a3f7"],
Cell[4114, 119, 661, 15, 48, "Input",ExpressionUUID->"ae213558-99da-43ec-ad07-592ca5f7080e"],
Cell[4778, 136, 284, 7, 55, "Text",ExpressionUUID->"7640fa39-34fe-422f-b0b9-15eb70bfcbaa"],
Cell[5065, 145, 1937, 52, 154, "Input",ExpressionUUID->"a6a1d6f9-75bb-47ae-b4a8-d0a6db614564"],
Cell[7005, 199, 226, 4, 55, "Text",ExpressionUUID->"686f0ab3-a30a-4a20-8b63-269598fa6827"],
Cell[7234, 205, 1949, 57, 205, "Input",ExpressionUUID->"5b5d7b98-d341-4acf-8b18-3a549c91d8fd"],
Cell[CellGroupData[{
Cell[9208, 266, 406, 6, 119, "Input",ExpressionUUID->"ecfaad3f-50c4-485b-b51e-6c2df93be849"],
Cell[9617, 274, 275, 6, 54, "Output",ExpressionUUID->"742950de-831d-4a67-8c18-5003b6f06dc1"],
Cell[9895, 282, 343, 8, 54, "Output",ExpressionUUID->"c43063c8-165a-47d1-9925-623fc066a832"],
Cell[10241, 292, 340, 8, 54, "Output",ExpressionUUID->"02ce90f9-22b2-4619-aedf-5f773517efa1"]
}, Open  ]]
}
]
*)



==> anc/totalResultExpansion.m <==
{-(v12*v14*v24 + v13*v14*v34 + v23*v24*v34)/(8*v12*v13*v14*v23*v24*v34), 
 (v12*v14*v24 + v13*v14*v34 + v23*v24*v34)/(8*v12*v13*v14*v23*v24*v34) + 
  ((2*v12*v13*v23 - 2*v12*v14*v23 - 2*v13*v14*v23 + 2*v14^2*v23 + 
     2*v14*v23^2 - 2*v12*v13*v24 + 2*v13^2*v24 + 2*v12*v14*v24 - 
     2*v13*v14*v24 - 2*v13*v23*v24 - 2*v14*v23*v24 + 2*v13*v24^2 + 
     2*v12^2*v34 - 2*v12*v13*v34 - 2*v12*v14*v34 + 2*v13*v14*v34 - 
     2*v12*v23*v34 - 2*v14*v23*v34 - 2*v12*v24*v34 - 2*v13*v24*v34 + 
     2*v23*v24*v34 + 2*v12*v34^2 - v12^2*v44 + 2*v12*v13*v44 - v13^2*v44 + 
     2*v12*v23*v44 + 2*v13*v23*v44 - v23^2*v44)*
    (v14^2*v23^2*Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v13*v14*v23*v24*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v13^2*v24^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v12*v14*v23*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v12*v13*v24*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v12^2*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 2*v12*v13*v23*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - (v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
       2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
       2*v12*v13*v23*v44)^(3/2))*HLog[1, {0, v13/(v13 - v14)}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^3) + 
  ((2*v12*v13*v23 - 2*v12*v14*v23 - 2*v13*v14*v23 + 2*v14^2*v23 + 
     2*v14*v23^2 - 2*v12*v13*v24 + 2*v13^2*v24 + 2*v12*v14*v24 - 
     2*v13*v14*v24 - 2*v13*v23*v24 - 2*v14*v23*v24 + 2*v13*v24^2 + 
     2*v12^2*v34 - 2*v12*v13*v34 - 2*v12*v14*v34 + 2*v13*v14*v34 - 
     2*v12*v23*v34 - 2*v14*v23*v34 - 2*v12*v24*v34 - 2*v13*v24*v34 + 
     2*v23*v24*v34 + 2*v12*v34^2 - v12^2*v44 + 2*v12*v13*v44 - v13^2*v44 + 
     2*v12*v23*v44 + 2*v13*v23*v44 - v23^2*v44)*
    (v14^2*v23^2*Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v13*v14*v23*v24*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v13^2*v24^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v12*v14*v23*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v12*v13*v24*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v12^2*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 2*v12*v13*v23*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - (v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
       2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
       2*v12*v13*v23*v44)^(3/2))*HLog[1, {0, v23/(v23 - v24)}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^3) - 
  ((2*v12*v13*v23 - 2*v12*v14*v23 - 2*v13*v14*v23 + 2*v14^2*v23 + 
     2*v14*v23^2 - 2*v12*v13*v24 + 2*v13^2*v24 + 2*v12*v14*v24 - 
     2*v13*v14*v24 - 2*v13*v23*v24 - 2*v14*v23*v24 + 2*v13*v24^2 + 
     2*v12^2*v34 - 2*v12*v13*v34 - 2*v12*v14*v34 + 2*v13*v14*v34 - 
     2*v12*v23*v34 - 2*v14*v23*v34 - 2*v12*v24*v34 - 2*v13*v24*v34 + 
     2*v23*v24*v34 + 2*v12*v34^2 - v12^2*v44 + 2*v12*v13*v44 - v13^2*v44 + 
     2*v12*v23*v44 + 2*v13*v23*v44 - v23^2*v44)*
    (v14^2*v23^2*Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v13*v14*v23*v24*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v13^2*v24^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v12*v14*v23*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 2*v12*v13*v24*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v12^2*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 2*v12*v13*v23*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - (v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
       2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
       2*v12*v13*v23*v44)^(3/2))*HLog[1, {0, (2*v34)/(2*v34 - v44)}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^3) - 
  ((2*v12*v13*v23 - 2*v12*v14*v23 - 2*v13*v14*v23 + 2*v14^2*v23 + 
     2*v14*v23^2 - 2*v12*v13*v24 + 2*v13^2*v24 + 2*v12*v14*v24 - 
     2*v13*v14*v24 - 2*v13*v23*v24 - 2*v14*v23*v24 + 2*v13*v24^2 + 
     2*v12^2*v34 - 2*v12*v13*v34 - 2*v12*v14*v34 + 2*v13*v14*v34 - 
     2*v12*v23*v34 - 2*v14*v23*v34 - 2*v12*v24*v34 - 2*v13*v24*v34 + 
     2*v23*v24*v34 + 2*v12*v34^2 - v12^2*v44 + 2*v12*v13*v44 - v13^2*v44 + 
     2*v12*v23*v44 + 2*v13*v23*v44 - v23^2*v44)*
    (v14^6*v23^6*Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v13*v14^5*v23^5*v24*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v13^2*v14^4*v23^4*v24^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 20*v13^3*v14^3*v23^3*v24^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v13^4*v14^2*v23^2*v24^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v13^5*v14*v23*v24^5*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v13^6*v24^6*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12*v14^5*v23^5*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 18*v12*v13*v14^4*v23^4*v24*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12*v13^2*v14^3*v23^3*v24^2*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12*v13^3*v14^2*v23^2*v24^3*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 18*v12*v13^4*v14*v23*v24^4*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12*v13^5*v24^5*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^2*v14^4*v23^4*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^2*v13*v14^3*v23^3*v24*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12^2*v13^2*v14^2*v23^2*v24^2*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^2*v13^3*v14*v23*v24^3*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^2*v13^4*v24^4*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 20*v12^3*v14^3*v23^3*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^3*v13*v14^2*v23^2*v24*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^3*v13^2*v14*v23*v24^2*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 20*v12^3*v13^3*v24^3*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^4*v14^2*v23^2*v34^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 18*v12^4*v13*v14*v23*v24*v34^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^4*v13^2*v24^2*v34^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12^5*v14*v23*v34^5*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12^5*v13*v24*v34^5*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v12^6*v34^6*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 6*v12*v13*v14^4*v23^5*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12*v13^2*v14^3*v23^4*v24*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 36*v12*v13^3*v14^2*v23^3*v24^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12*v13^4*v14*v23^2*v24^3*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 6*v12*v13^5*v23*v24^4*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^2*v13*v14^3*v23^4*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 24*v12^2*v13^2*v14^2*v23^3*v24*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 24*v12^2*v13^3*v14*v23^2*v24^2*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^2*v13^4*v23*v24^3*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 36*v12^3*v13*v14^2*v23^3*v34^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 24*v12^3*v13^2*v14*v23^2*v24*v34^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 36*v12^3*v13^3*v23*v24^2*v34^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^4*v13*v14*v23^2*v34^3*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^4*v13^2*v23*v24*v34^3*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 6*v12^5*v13*v23*v34^4*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 12*v12^2*v13^2*v14^2*v23^4*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^2*v13^3*v14*v23^3*v24*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 12*v12^2*v13^4*v23^2*v24^2*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^3*v13^2*v14*v23^3*v34*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^3*v13^3*v23^2*v24*v34*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 12*v12^4*v13^2*v23^2*v34^2*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 8*v12^3*v13^3*v23^3*v44^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - (v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
       2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
       2*v12*v13*v23*v44)^(7/2))*
    HLog[1, {0, (-2*v13*v23)/(-2*v13*v23 + v14*v23 + v13*v24 - v12*v34 + 
        Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
          2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
          2*v12*v13*v23*v44])}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^5) + 
  ((2*v12*v13*v23 - 2*v12*v14*v23 - 2*v13*v14*v23 + 2*v14^2*v23 + 
     2*v14*v23^2 - 2*v12*v13*v24 + 2*v13^2*v24 + 2*v12*v14*v24 - 
     2*v13*v14*v24 - 2*v13*v23*v24 - 2*v14*v23*v24 + 2*v13*v24^2 + 
     2*v12^2*v34 - 2*v12*v13*v34 - 2*v12*v14*v34 + 2*v13*v14*v34 - 
     2*v12*v23*v34 - 2*v14*v23*v34 - 2*v12*v24*v34 - 2*v13*v24*v34 + 
     2*v23*v24*v34 + 2*v12*v34^2 - v12^2*v44 + 2*v12*v13*v44 - v13^2*v44 + 
     2*v12*v23*v44 + 2*v13*v23*v44 - v23^2*v44)*
    (v14^6*v23^6*Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v13*v14^5*v23^5*v24*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v13^2*v14^4*v23^4*v24^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 20*v13^3*v14^3*v23^3*v24^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v13^4*v14^2*v23^2*v24^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v13^5*v14*v23*v24^5*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v13^6*v24^6*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12*v14^5*v23^5*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 18*v12*v13*v14^4*v23^4*v24*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12*v13^2*v14^3*v23^3*v24^2*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12*v13^3*v14^2*v23^2*v24^3*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 18*v12*v13^4*v14*v23*v24^4*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12*v13^5*v24^5*v34*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^2*v14^4*v23^4*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^2*v13*v14^3*v23^3*v24*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12^2*v13^2*v14^2*v23^2*v24^2*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^2*v13^3*v14*v23*v24^3*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^2*v13^4*v24^4*v34^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 20*v12^3*v14^3*v23^3*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^3*v13*v14^2*v23^2*v24*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 12*v12^3*v13^2*v14*v23*v24^2*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 20*v12^3*v13^3*v24^3*v34^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^4*v14^2*v23^2*v34^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 18*v12^4*v13*v14*v23*v24*v34^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 15*v12^4*v13^2*v24^2*v34^4*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12^5*v14*v23*v34^5*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 6*v12^5*v13*v24*v34^5*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + v12^6*v34^6*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 6*v12*v13*v14^4*v23^5*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12*v13^2*v14^3*v23^4*v24*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 36*v12*v13^3*v14^2*v23^3*v24^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12*v13^4*v14*v23^2*v24^3*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 6*v12*v13^5*v23*v24^4*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^2*v13*v14^3*v23^4*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 24*v12^2*v13^2*v14^2*v23^3*v24*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 24*v12^2*v13^3*v14*v23^2*v24^2*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^2*v13^4*v23*v24^3*v34*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 36*v12^3*v13*v14^2*v23^3*v34^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 24*v12^3*v13^2*v14*v23^2*v24*v34^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 36*v12^3*v13^3*v23*v24^2*v34^2*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^4*v13*v14*v23^2*v34^3*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^4*v13^2*v23*v24*v34^3*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 6*v12^5*v13*v23*v34^4*v44*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 12*v12^2*v13^2*v14^2*v23^4*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^2*v13^3*v14*v23^3*v24*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 12*v12^2*v13^4*v23^2*v24^2*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^3*v13^2*v14*v23^3*v34*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - 24*v12^3*v13^3*v23^2*v24*v34*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 12*v12^4*v13^2*v23^2*v34^2*v44^2*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] + 8*v12^3*v13^3*v23^3*v44^3*
      Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
        2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
        2*v12*v13*v23*v44] - (v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
       2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
       2*v12*v13*v23*v44)^(7/2))*
    HLog[1, {0, (2*v13*v23)/(2*v13*v23 - v14*v23 - v13*v24 + v12*v34 + 
        Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
          2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
          2*v12*v13*v23*v44])}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^5) + 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*(HLog[1, {0, v13/(v13 - v14)}] - 
     HLog[1, {0, (-2*v13*v23)/(-2*v13*v23 + v14*v23 + v13*v24 - v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}] + HLog[1, {v13/(v13 - v14), 
       (-2*v13*v23)/(-2*v13*v23 + v14*v23 + v13*v24 - v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}]))/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) - 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*(HLog[1, {0, v13/(v13 - v14)}] - 
     HLog[1, {0, (2*v13*v23)/(2*v13*v23 - v14*v23 - v13*v24 + v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}] + HLog[1, {v13/(v13 - v14), 
       (2*v13*v23)/(2*v13*v23 - v14*v23 - v13*v24 + v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}]))/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) + 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*(HLog[1, {0, v23/(v23 - v24)}] - 
     HLog[1, {0, (-2*v13*v23)/(-2*v13*v23 + v14*v23 + v13*v24 - v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}] + HLog[1, {v23/(v23 - v24), 
       (-2*v13*v23)/(-2*v13*v23 + v14*v23 + v13*v24 - v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}]))/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) + 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*(-HLog[1, {0, v23/(v23 - v24)}] + 
     HLog[1, {0, (2*v13*v23)/(2*v13*v23 - v14*v23 - v13*v24 + v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}] - HLog[1, {v23/(v23 - v24), 
       (2*v13*v23)/(2*v13*v23 - v14*v23 - v13*v24 + v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}]))/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) - 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*(HLog[1, {0, (2*v34)/(2*v34 - v44)}] - 
     HLog[1, {0, (-2*v13*v23)/(-2*v13*v23 + v14*v23 + v13*v24 - v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}] + HLog[1, {(2*v34)/(2*v34 - v44), 
       (-2*v13*v23)/(-2*v13*v23 + v14*v23 + v13*v24 - v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}]))/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) - 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*(-HLog[1, {0, (2*v34)/(2*v34 - v44)}] + 
     HLog[1, {0, (2*v13*v23)/(2*v13*v23 - v14*v23 - v13*v24 + v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}] - HLog[1, {(2*v34)/(2*v34 - v44), 
       (2*v13*v23)/(2*v13*v23 - v14*v23 - v13*v24 + v12*v34 + 
         Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
           2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
           2*v12*v13*v23*v44])}]))/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) - 
  HLog[1/(2*v14), {0}]/(8*v12*v13*v14) + 
  ((2*v12^2*v13*v14*v23^2 - 4*v12*v13*v14^2*v23^2 + 2*v13*v14^3*v23^2 + 
     2*v12^2*v13^2*v23*v24 - 8*v12^2*v13*v14*v23*v24 + 
     4*v12*v13^2*v14*v23*v24 + 2*v12^2*v14^2*v23*v24 + 
     4*v12*v13*v14^2*v23*v24 - 4*v13^2*v14^2*v23*v24 + 
     4*v12*v13*v14*v23^2*v24 - 4*v12*v14^2*v23^2*v24 + 2*v14^2*v23^3*v24 + 
     2*v12^2*v13*v14*v24^2 - 4*v12*v13^2*v14*v24^2 + 2*v13^3*v14*v24^2 - 
     4*v12*v13^2*v23*v24^2 + 4*v12*v13*v14*v23*v24^2 - 
     4*v13*v14*v23^2*v24^2 + 2*v13^2*v23*v24^3 - 2*v12^3*v13*v23*v34 + 
     4*v12^2*v13*v14*v23*v34 - 2*v12*v13*v14^2*v23*v34 - 
     2*v12^3*v14*v24*v34 + 4*v12^2*v13*v14*v24*v34 - 
     2*v12*v13^2*v14*v24*v34 + 4*v12^2*v13*v23*v24*v34 + 
     4*v12^2*v14*v23*v24*v34 - 8*v12*v13*v14*v23*v24*v34 - 
     2*v12*v14*v23^2*v24*v34 - 2*v12*v13*v23*v24^2*v34 + 
     4*v12^3*v13*v23*v44 - 4*v12^2*v13^2*v23*v44 - v12^3*v14*v23*v44 - 
     2*v12^2*v13*v14*v23*v44 + 3*v12*v13^2*v14*v23*v44 - 
     4*v12^2*v13*v23^2*v44 + 2*v12^2*v14*v23^2*v44 + 
     2*v12*v13*v14*v23^2*v44 - v12*v14*v23^3*v44 - v12^3*v13*v24*v44 + 
     2*v12^2*v13^2*v24*v44 - v12*v13^3*v24*v44 - 2*v12^2*v13*v23*v24*v44 + 
     2*v12*v13^2*v23*v24*v44 + 3*v12*v13*v23^2*v24*v44 + v12^4*v34*v44 - 
     2*v12^3*v13*v34*v44 + v12^2*v13^2*v34*v44 - 2*v12^3*v23*v34*v44 + 
     2*v12^2*v13*v23*v34*v44 + v12^2*v23^2*v34*v44)*HLog[v14/v12, {0}])/
   (8*v12*v13*v23*(-2*v14*v24 + v12*v44)*(v14^2*v23^2 - 2*v13*v14*v23*v24 + 
     v13^2*v24^2 - 2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
     2*v12*v13*v23*v44)) - ((-2*v12*v13^2*v14*v23^2 + 4*v12*v13*v14^2*v23^2 - 
     2*v12*v14^3*v23^2 + 2*v12*v13^3*v23*v24 - 4*v12*v13^2*v14*v23*v24 + 
     2*v12*v13*v14^2*v23*v24 - 2*v12^2*v13^2*v23*v34 - 
     4*v12^2*v13*v14*v23*v34 + 8*v12*v13^2*v14*v23*v34 + 
     4*v12^2*v14^2*v23*v34 - 4*v12*v13*v14^2*v23*v34 - 
     2*v13^2*v14^2*v23*v34 - 4*v12*v13*v14*v23^2*v34 + 
     4*v13*v14^2*v23^2*v34 - 2*v14^2*v23^3*v34 + 2*v12^2*v13*v14*v24*v34 - 
     4*v12*v13^2*v14*v24*v34 + 2*v13^3*v14*v24*v34 - 
     4*v12*v13^2*v23*v24*v34 + 8*v12*v13*v14*v23*v24*v34 - 
     4*v13^2*v14*v23*v24*v34 + 2*v13*v14*v23^2*v24*v34 - 2*v12^3*v14*v34^2 + 
     4*v12^2*v13*v14*v34^2 - 2*v12*v13^2*v14*v34^2 + 4*v12^2*v13*v23*v34^2 - 
     4*v12*v13*v14*v23*v34^2 + 4*v12*v14*v23^2*v34^2 + 
     2*v12*v13*v23*v24*v34^2 - 2*v12^2*v23*v34^3 + 4*v12^2*v13^2*v23*v44 - 
     4*v12*v13^3*v23*v44 - 3*v12^2*v13*v14*v23*v44 + 
     2*v12*v13^2*v14*v23*v44 + v13^3*v14*v23*v44 + 4*v12*v13^2*v23^2*v44 - 
     2*v12*v13*v14*v23^2*v44 - 2*v13^2*v14*v23^2*v44 + v13*v14*v23^3*v44 - 
     v12^2*v13^2*v24*v44 + 2*v12*v13^3*v24*v44 - v13^4*v24*v44 - 
     2*v12*v13^2*v23*v24*v44 + 2*v13^3*v23*v24*v44 - v13^2*v23^2*v24*v44 + 
     v12^3*v13*v34*v44 - 2*v12^2*v13^2*v34*v44 + v12*v13^3*v34*v44 - 
     2*v12^2*v13*v23*v34*v44 + 2*v12*v13^2*v23*v34*v44 - 
     3*v12*v13*v23^2*v34*v44)*HLog[v14/v13, {0}])/
   (8*v12*v13*v23*(-2*v14*v34 + v13*v44)*(v14^2*v23^2 - 2*v13*v14*v23*v24 + 
     v13^2*v24^2 - 2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
     2*v12*v13*v23*v44)) - HLog[1/(2*v24), {0}]/(8*v12*v23*v24) - 
  ((2*v12*v13*v14*v23^3 - 2*v12*v13^2*v23^2*v24 - 4*v12*v13*v14*v23^2*v24 + 
     4*v12*v13^2*v23*v24^2 + 2*v12*v13*v14*v23*v24^2 - 2*v12*v13^2*v24^3 - 
     2*v12^2*v13*v23^2*v34 - 4*v12*v13*v14*v23^2*v34 - 
     4*v12^2*v13*v23*v24*v34 - 4*v12*v13^2*v23*v24*v34 + 
     2*v12^2*v14*v23*v24*v34 + 8*v12*v13*v14*v23*v24*v34 + 
     2*v13^2*v14*v23*v24*v34 + 8*v12*v13*v23^2*v24*v34 - 
     4*v12*v14*v23^2*v24*v34 - 4*v13*v14*v23^2*v24*v34 + 
     2*v14*v23^3*v24*v34 + 4*v12^2*v13*v24^2*v34 - 2*v13^3*v24^2*v34 - 
     4*v12*v13*v23*v24^2*v34 + 4*v13^2*v23*v24^2*v34 - 
     2*v13*v23^2*v24^2*v34 + 4*v12^2*v13*v23*v34^2 + 
     2*v12*v13*v14*v23*v34^2 - 2*v12^3*v24*v34^2 + 4*v12*v13^2*v24*v34^2 + 
     4*v12^2*v23*v24*v34^2 - 4*v12*v13*v23*v24*v34^2 - 
     2*v12*v23^2*v24*v34^2 - 2*v12^2*v13*v34^3 + 4*v12^2*v13*v23^2*v44 + 
     4*v12*v13^2*v23^2*v44 - v12^2*v14*v23^2*v44 - 2*v12*v13*v14*v23^2*v44 - 
     v13^2*v14*v23^2*v44 - 4*v12*v13*v23^3*v44 + 2*v12*v14*v23^3*v44 + 
     2*v13*v14*v23^3*v44 - v14*v23^4*v44 - 3*v12^2*v13*v23*v24*v44 - 
     2*v12*v13^2*v23*v24*v44 + v13^3*v23*v24*v44 + 2*v12*v13*v23^2*v24*v44 - 
     2*v13^2*v23^2*v24*v44 + v13*v23^3*v24*v44 + v12^3*v23*v34*v44 - 
     2*v12^2*v13*v23*v34*v44 - 3*v12*v13^2*v23*v34*v44 - 
     2*v12^2*v23^2*v34*v44 + 2*v12*v13*v23^2*v34*v44 + v12*v23^3*v34*v44)*
    HLog[v24/v23, {0}])/(8*v12*v13*v23*(-2*v24*v34 + v23*v44)*
    (v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
     2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)) - 
  HLog[1/(2*v34), {0}]/(8*v13*v23*v34) - HLog[v44/(2*v14), {0}]/
   (8*v12*v13*v14) - ((2*v12^2*v13*v14*v23^2*v24 - 4*v12*v13*v14^2*v23^2*
      v24 + 2*v12^2*v13^2*v23*v24^2 - 8*v12^2*v13*v14*v23*v24^2 + 
     4*v12*v13^2*v14*v23*v24^2 + 2*v12^2*v14^2*v23*v24^2 + 
     4*v12*v13*v14^2*v23*v24^2 + 4*v12*v13*v14*v23^2*v24^2 - 
     4*v12*v14^2*v23^2*v24^2 + 2*v14^2*v23^3*v24^2 + 2*v12^2*v13*v14*v24^3 - 
     4*v12*v13^2*v14*v24^3 - 4*v12*v13^2*v23*v24^3 + 
     4*v12*v13*v14*v23*v24^3 - 4*v13*v14*v23^2*v24^3 + 2*v13^2*v23*v24^4 - 
     2*v12^3*v13*v23*v24*v34 + 4*v12^2*v13*v14*v23*v24*v34 + 
     2*v12*v13*v14^2*v23*v24*v34 - 2*v12^3*v14*v24^2*v34 + 
     4*v12^2*v13*v14*v24^2*v34 + 2*v12*v13^2*v14*v24^2*v34 + 
     4*v12^2*v13*v23*v24^2*v34 + 4*v12^2*v14*v23*v24^2*v34 - 
     8*v12*v13*v14*v23*v24^2*v34 - 2*v12*v14*v23^2*v24^2*v34 - 
     2*v12*v13*v23*v24^3*v34 - 2*v12^2*v13*v14*v24*v34^2 + 
     v12*v13*v14^2*v23^2*v44 + 4*v12^3*v13*v23*v24*v44 - 
     4*v12^2*v13^2*v23*v24*v44 - v12^3*v14*v23*v24*v44 - 
     2*v12^2*v13*v14*v23*v24*v44 - 3*v12*v13^2*v14*v23*v24*v44 - 
     4*v12^2*v13*v23^2*v24*v44 + 2*v12^2*v14*v23^2*v24*v44 + 
     2*v12*v13*v14*v23^2*v24*v44 - v12*v14*v23^3*v24*v44 - 
     v12^3*v13*v24^2*v44 + 2*v12^2*v13^2*v24^2*v44 - 
     2*v12^2*v13*v23*v24^2*v44 + 2*v12*v13^2*v23*v24^2*v44 + 
     3*v12*v13*v23^2*v24^2*v44 - 2*v12^2*v13*v14*v23*v34*v44 + 
     v12^4*v24*v34*v44 - 2*v12^3*v13*v24*v34*v44 - v12^2*v13^2*v24*v34*v44 - 
     2*v12^3*v23*v24*v34*v44 + 2*v12^2*v13*v23*v24*v34*v44 + 
     v12^2*v23^2*v24*v34*v44 + v12^3*v13*v34^2*v44 + 2*v12^2*v13^2*v23*v44^2)*
    HLog[v44/(2*v24), {0}])/(8*v12*v13*v23*v24*(-2*v14*v24 + v12*v44)*
    (v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
     2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)) + 
  ((-4*v13*v14^2*v23^3*v34^2 + 8*v13^2*v14*v23^2*v24*v34^2 - 
     4*v13^3*v23*v24^2*v34^2 + 4*v12*v13*v14*v23^2*v34^3 + 
     8*v13*v14^2*v23^2*v34^3 + 4*v12*v13^2*v23*v24*v34^3 + 
     16*v12*v13*v14*v23*v24*v34^3 - 8*v13^2*v14*v23*v24*v34^3 - 
     4*v12*v14^2*v23*v24*v34^3 - 8*v13*v14^2*v23*v24*v34^3 - 
     8*v13*v14*v23^2*v24*v34^3 + 8*v14^2*v23^2*v24*v34^3 - 
     4*v12*v13*v14*v24^2*v34^3 + 8*v13^2*v14*v24^2*v34^3 + 
     8*v13^2*v23*v24^2*v34^3 - 8*v13*v14*v23*v24^2*v34^3 - 
     8*v12*v13*v14*v23*v34^4 - 4*v13*v14^2*v23*v34^4 + 
     4*v12^2*v14*v24*v34^4 - 8*v12*v13*v14*v24*v34^4 - 
     4*v13^2*v14*v24*v34^4 - 8*v12*v13*v23*v24*v34^4 - 
     8*v12*v14*v23*v24*v34^4 + 16*v13*v14*v23*v24*v34^4 - 
     4*v14*v23^2*v24*v34^4 - 4*v13*v23*v24^2*v34^4 + 4*v12*v13*v14*v34^5 + 
     4*v12*v23*v24*v34^5 + 4*v13*v14^2*v23^3*v34*v44 - 
     8*v13^2*v14*v23^2*v24*v34*v44 + 4*v13^3*v23*v24^2*v34*v44 - 
     4*v12*v13^2*v23^2*v34^2*v44 - 12*v12*v13*v14*v23^2*v34^2*v44 - 
     4*v13^2*v14*v23^2*v34^2*v44 + 2*v12*v14^2*v23^2*v34^2*v44 + 
     4*v13*v14*v23^3*v34^2*v44 - 4*v14^2*v23^3*v34^2*v44 - 
     12*v12*v13^2*v23*v24*v34^2*v44 + 4*v13^3*v23*v24*v34^2*v44 + 
     4*v13^2*v14*v23*v24*v34^2*v44 - 4*v13^2*v23^2*v24*v34^2*v44 + 
     4*v13*v14*v23^2*v24*v34^2*v44 + 2*v12*v13^2*v24^2*v34^2*v44 - 
     4*v13^3*v24^2*v34^2*v44 + 4*v12*v13^2*v23*v34^3*v44 - 
     2*v12^2*v14*v23*v34^3*v44 + 8*v12*v13*v14*v23*v34^3*v44 + 
     6*v13^2*v14*v23*v34^3*v44 + 4*v12*v13*v23^2*v34^3*v44 + 
     4*v12*v14*v23^2*v34^3*v44 - 8*v13*v14*v23^2*v34^3*v44 + 
     2*v14*v23^3*v34^3*v44 - 2*v12^2*v13*v24*v34^3*v44 + 
     4*v12*v13^2*v24*v34^3*v44 + 2*v13^3*v24*v34^3*v44 + 
     8*v12*v13*v23*v24*v34^3*v44 - 8*v13^2*v23*v24*v34^3*v44 + 
     6*v13*v23^2*v24*v34^3*v44 - 2*v12*v13^2*v34^4*v44 - 
     2*v12*v23^2*v34^4*v44 - v13*v14^2*v23^3*v44^2 + 
     2*v13^2*v14*v23^2*v24*v44^2 - v13^3*v23*v24^2*v44^2 + 
     8*v12*v13^2*v23^2*v34*v44^2 + 2*v12*v13*v14*v23^2*v34*v44^2 + 
     2*v12*v13^2*v23*v24*v34*v44^2 + v12^2*v13*v23*v34^2*v44^2 - 
     4*v12*v13^2*v23*v34^2*v44^2 - 2*v13^3*v23*v34^2*v44^2 - 
     4*v12*v13*v23^2*v34^2*v44^2 + 4*v13^2*v23^2*v34^2*v44^2 - 
     2*v13*v23^3*v34^2*v44^2 - 2*v12*v13^2*v23^2*v44^3)*
    HLog[v44/(2*v34), {0}])/(8*v13*v23*v34*(-2*v14*v34 + v13*v44)*
    (-2*v24*v34 + v23*v44)*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
     2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
     2*v12*v13*v23*v44)) - ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 
     2*v14^2*v23 - 2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*HLog[v14/v12, {0}]*
    HLog[(v14*v23 + v13*v24 - v12*v34 + 
       Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
         2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
         2*v12*v13*v23*v44])/(2*v13*v23), {0}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) + 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*HLog[v44/(2*v24), {0}]*
    HLog[(v14*v23 + v13*v24 - v12*v34 + 
       Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
         2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
         2*v12*v13*v23*v44])/(2*v13*v23), {0}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) + 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*HLog[v14/v12, {0}]*
    HLog[-(-(v14*v23) - v13*v24 + v12*v34 + 
        Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
          2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
          2*v12*v13*v23*v44])/(2*v13*v23), {0}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2)) - 
  ((-2*v12*v13*v23 + 2*v12*v14*v23 + 2*v13*v14*v23 - 2*v14^2*v23 - 
     2*v14*v23^2 + v14^2*v23^2 + 2*v12*v13*v24 - 2*v13^2*v24 - 
     2*v12*v14*v24 + 2*v13*v14*v24 + 2*v13*v23*v24 + 2*v14*v23*v24 - 
     2*v13*v14*v23*v24 - 2*v13*v24^2 + v13^2*v24^2 - 2*v12^2*v34 + 
     2*v12*v13*v34 + 2*v12*v14*v34 - 2*v13*v14*v34 + 2*v12*v23*v34 + 
     2*v14*v23*v34 - 2*v12*v14*v23*v34 + 2*v12*v24*v34 + 2*v13*v24*v34 - 
     2*v12*v13*v24*v34 - 2*v23*v24*v34 - 2*v12*v34^2 + v12^2*v34^2 + 
     v12^2*v44 - 2*v12*v13*v44 + v13^2*v44 - 2*v12*v23*v44 - 2*v13*v23*v44 + 
     2*v12*v13*v23*v44 + v23^2*v44)*HLog[v44/(2*v24), {0}]*
    HLog[-(-(v14*v23) - v13*v24 + v12*v34 + 
        Sqrt[v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 
          2*v12*v14*v23*v34 - 2*v12*v13*v24*v34 + v12^2*v34^2 + 
          2*v12*v13*v23*v44])/(2*v13*v23), {0}])/
   (8*(v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
      2*v12*v13*v24*v34 + v12^2*v34^2 + 2*v12*v13*v23*v44)^(3/2))}

